Measurement of prompt $D^+$ and $D^+_{s}$ production in $p\mathrm{Pb}$ collisions at $\sqrt {s_{\mathrm{NN}}}=5.02\,$TeV

The production of prompt $D^+$ and $D^+_{s}$ mesons is studied in proton-lead collisions at a centre-of-mass energy of $\sqrt {s_{\mathrm{NN}}}=5.02\,$TeV. The data sample corresponding to an integrated luminosity of $(1.58\pm0.02)\mathrm{nb}^{-1}$ is collected by the LHCb experiment at the LHC. The differential production cross-sections are measured using $D^+$ and $D^+_{s}$ candidates with transverse momentum in the range of $0<p_{\mathrm{T}} <14\,\mathrm{GeV}/c$ and rapidities in the ranges of $1.5<y^*<4.0$ and $-5.0<y^*<-2.5$ in the nucleon-nucleon centre-of-mass system. For both particles, the nuclear modification factor and the forward-backward production ratio are determined. These results are compared with theoretical models that include initial-state nuclear effects. In addition, measurements of the cross-section ratios between $D^+$, $D^+_{s}$ and $D^0$ mesons are presented, providing a baseline for studying the charm hadronization in lead-lead collisions at LHC energies.

==> convert_index.sh <==
cp forShowPA_2_2.C           Fig1a.C             ;
cp forShowPA_2_2.pdf         Fig1a.pdf             ;
cp forShowPA_2_2.eps         Fig1a.eps             ;
cp forShowPA_2_2.png         Fig1a.png            ;
cp forShowAP_2_2.C           Fig2a.C             ;
cp forShowAP_2_2.pdf         Fig2a.pdf             ;
cp forShowAP_2_2.eps         Fig2a.eps             ;
cp forShowAP_2_2.png         Fig2a.png            ;
cp PA_2_2.C           Fig1b.C             ;
cp PA_2_2.pdf         Fig1b.pdf             ;
cp PA_2_2.eps         Fig1b.eps             ;
cp PA_2_2.png         Fig1b.png            ;
cp AP_2_2.C           Fig2b.C             ;
cp AP_2_2.pdf         Fig2b.pdf             ;
cp AP_2_2.eps         Fig2b.eps             ;
cp AP_2_2.png         Fig2b.png            ;
cp BwdRpPbPT.C            Fig5a.C        ;
cp BwdRpPbPT.eps        Fig5a.eps        ;
cp BwdRpPbPT.pdf        Fig5a.pdf        ;
cp BwdRpPbPT.png        Fig5a.png        ;
cp CrossSection1DPT.C        Fig4a.C            ;
cp CrossSection1DPT.eps        Fig4a.eps        ;
cp CrossSection1DPT.pdf        Fig4a.pdf        ;
cp CrossSection1DPT.png        Fig4a.png        ;
cp CrossSection1DY.C        Fig4b.C            ;
cp CrossSection1DY.eps        Fig4b.eps        ;
cp CrossSection1DY.pdf        Fig4b.pdf        ;
cp CrossSection1DY.png        Fig4b.png        ;
cp DiffCrossSectionAP.C        Fig3b.C            ;
cp DiffCrossSectionAP.eps     Fig3b.eps        ;
cp DiffCrossSectionAP.pdf     Fig3b.pdf        ;
cp DiffCrossSectionAP.png     Fig3b.png        ;
cp DiffCrossSectionPA.C        Fig3a.C            ;
cp DiffCrossSectionPA.eps     Fig3a.eps        ;
cp DiffCrossSectionPA.pdf     Fig3a.pdf        ;
cp DiffCrossSectionPA.png     Fig3a.png        ;
cp FwdRpPbPT.C        Fig5b.C            ;
cp FwdRpPbPT.eps    Fig5b.eps            ;
cp FwdRpPbPT.pdf    Fig5b.pdf            ;
cp FwdRpPbPT.png    Fig5b.png            ;
cp RFBPT.C           Fig8a.C                ;
cp RFBPT.eps         Fig8a.eps            ;
cp RFBPT.pdf         Fig8a.pdf            ;
cp RFBPT.png         Fig8a.png            ;
cp RFBY.C            Fig8b.C                ;
cp RFBY.eps          Fig8b.eps            ;
cp RFBY.pdf          Fig8b.pdf            ;
cp RFBY.png          Fig8b.png            ;
#cp RpPbYALL.C         Fig8.C                ;
#cp RpPbYALL.eps         Fig8.eps            ;
#cp RpPbYALL.pdf         Fig8.pdf            ;
#cp RpPbYALL.png             Fig8.png                ;


cp RpPbDoubleRatio.C       Fig6.C                ;
cp RpPbDoubleRatio.eps     Fig6.eps            ;
cp RpPbDoubleRatio.pdf     Fig6.pdf            ;
cp RpPbDoubleRatio.png     Fig6.png                ;


cp RpPbY.C       Fig7.C                ;
cp RpPbY.eps     Fig7.eps            ;
cp RpPbY.pdf     Fig7.pdf            ;
cp RpPbY.png     Fig7.png                ;


cp RFBPT_vsJpsi.C   Fig9a.C
cp RFBPT_vsJpsi.pdf Fig9a.pdf
cp RFBPT_vsJpsi.png Fig9a.png
cp RFBPT_vsJpsi.eps Fig9a.eps

cp RFBY_rlt_Jpsi.C   Fig9b.C
cp RFBY_rlt_Jpsi.pdf Fig9b.pdf
cp RFBY_rlt_Jpsi.png Fig9b.png
cp RFBY_rlt_Jpsi.eps Fig9b.eps


==> convertpdf2png.sh <==
convert Fig1a.pdf  Fig1a.png
convert Fig1b.pdf  Fig1b.png
convert Fig2a.pdf  Fig2a.png
convert Fig2b.pdf  Fig2b.png
convert Fig3a.pdf  Fig3a.png
convert Fig3b.pdf  Fig3b.png
convert Fig4a.pdf  Fig4a.png
convert Fig4b.pdf  Fig4b.png
convert Fig5a.pdf  Fig5a.png
convert Fig5b.pdf  Fig5b.png
convert Fig6.pdf    Fig6.png 
convert Fig7.pdf    Fig7.png 
convert Fig7a.pdf  Fig7a.png
convert Fig7b.pdf  Fig7b.png
convert Fig8a.pdf  Fig8a.png
convert Fig8b.pdf  Fig8b.png
convert Fig8c.pdf  Fig8c.png
convert Fig9a.pdf  Fig9a.png
convert Fig9b.pdf  Fig9b.png

